CARhy: Comprehensive Analyses of Circadian Rhythms in Transcriptomic Experiments with Multiple Conditions

Circadian rhythms are endogenous oscillations that regulate various physiological processes and their disruption has been linked to many diseases, making it important to determine how gene-expression rhythms are altered across genotypes, treatments, or environmental exposures. Existing approaches for circadian transcriptomic analysis are often limited to pairwise comparisons or to a single aspect of rhythmic behavior, making them inadequate for comprehensive inference in multi-condition experimental designs. We propose CARhy (Comprehensive Analysis of Rhythmicity), a unified statistical framework for transcriptomic data collected under more than two conditions. Based on first-harmonic Fourier regression, CARhy provides formal tests for the presence of rhythmicity and for differences across conditions in rhythmicity, amplitude, phase, and baseline level. By allowing condition-specific variances and accommodating unbalanced designs, the framework remains reliable under heteroscedastic noise and realistic sampling constraints. Simulations show that CARhy controls type I error and false discovery rates well while achieving higher power than existing approaches in challenging settings. In mouse liver transcriptomic data, CARhy offers an interpretable and practical tool for characterizing how circadian rhythms differ across multiple experimental conditions. CARhy is implemented as an R package and is publicly available at: https://github.com/DrHuang123/Comprehensive-Analyses-of-Circadian-Rhythms-CARhy.git.

==> anc/Table_S5.csv <==
Gene symbols
1110059E24Rik
2210418O10Rik
3110082I17Rik
4930522L14Rik
4930523C07Rik
4932438A13Rik
9430015G10Rik
9930021J03Rik
A2ml1
AI182371
AI597479
AI987944
AU040320
Aaas
Aacs
Aadac
Aamp
Aarsd1
Aasdh
Aasdhppt
Aass
Abat
Abca2
Abca6
Abca8b
Abcb11
Abcb8
Abcc2
Abcd2
Abcg5
Abcg8
Abhd10
Abhd12
Abhd14a
Abhd15
Abhd17b
Abhd17c
Abhd4
Abhd5
Abhd6
Abhd8
Abi1
Ablim1
Abtb2
Acaca
Acacb
Acad11
Acadl
Acbd4
Accs
Acly
Acmsd
Acnat1
Acnat2
Aco2
Acot1
Acot12
Acot2
Acot3
Acot4
Acox1
Acox2
Acp2
Acp6
Acpp
Acsl3
Acsl4
Acsl5
Acsm5
Acss2
Acss3
Actb
Actg1
Actn1
Actn4
Actr2
Actr6
Acvr1b
Acy1
Adam11
Adam17
Adamdec1
Adamts1
Adamts10
Adar
Adarb1
Adck5
Adcy6
Add1
Adgra3
Adgrg3
Adgrl1
Adgrl2
Adh1
Adh4
Adi1
Ado
Adprh
Adra1a
Adra1b
Adra2b
Adrb1
Adrm1
Afdn
Aff4
Afg3l1
Afg3l2
Afmid
Agap1
Agfg1
Agl
Agmo
Ago2
Ago3
Agpat2
Agxt
Ahctf1
Ahcy
Ahcyl2
Ahdc1
Ahnak
Ahr
Ahsa1
Ahsa2
Ahsg
Aifm2
Ajuba
Ak2
Ak4
Akap1
Akap10
Akap17b
Akap7
Akirin2
Akr1c12
Akr1c14
Akr1c19
Akr1c20
Akr1c6
Akt1
Akt2
Alas1
Alas2
Alb
Alcam
Aldh1a1
Aldh1l1
Aldh2
Aldh6a1
Aldh7a1
Aldh8a1
Aldh9a1
Aldoa
Aldob
Aldoc
Alg13
Alg14
Alg2
Alg6
Alg9
Alkbh3
Alkbh4
Alkbh7
Alox5ap
Alpl
Als2
Alyref2
Ambra1
Amd1
Amdhd1
Amt
Anapc1
Anapc5
Ang
Angptl4
Angptl6
Ank
Ank3
Ankrd12
Ankrd17
Ankrd23
Ankrd27
Ankrd33b
Ankrd40
Ankrd46
Ankrd52
Anks4b
Ano10
Ano6
Anp32a
Anp32e
Antxr2
Anxa3
Anxa6
Anxa7
Aox3
Ap1m1
Ap2a2
Ap2m1
Ap3b1
Ap3m2
Ap4m1
Ap5m1
Apcs
Apeh
Apex1
Apex2
Aph1a
Api5
Apip
Aplp2
Apobec1
Appl1
Appl2
Aptx
Aqp11
Aqp8
Aqp9
Ar
Arap1
Arcn1
Arf3
Arfgap1
Arfgap2
Arglu1
Arhgap10
Arhgap18
Arhgap21
Arhgap24
Arhgap26
Arhgap35
Arhgef10l
Arhgef11
Arhgef12
Arhgef19
Arhgef5
Arhgef7
Arid1a
Arid1b
Arid3a
Arih2
Arl13b
Arl2bp
Arl3
Arl4c
Arl4d
Arl5b
Arl8a
Armc1
Armc9
Armcx5
Arnt
Arntl
Arrdc2
Arrdc3
Arsa
Arsg
Asah2
Asap1
Asap2
Asb13
Asb3
Asb7
Asgr1
Ash2l
Asl
Aspa
Aspdh
Aspg
Asrgl1
Ass1
Aste1
Asxl1
Asxl2
Atf4
Atf5
Atf7
Atf7ip
Atg13
Atg16l1
Atg2a
Atg2b
Atg4a
Atg5
Atl2
Atm
Atox1
Atp10d
Atp11a
Atp11c
Atp13a1
Atp1b1
Atp2b2
Atp4a
Atp5a1
Atp6v0a2
Atp6v0b
Atp6v0c
Atp6v1a
Atp6v1b2
Atp6v1c1
Atp6v1d
Atp6v1e1
Atp6v1g1
Atp6v1h
Atr
Atrn
Atxn2
Atxn7
Atxn7l1
Auh
Avl9
Avpr1a
Axin2
Azi2
Azin1
B230307C23Rik
B3galnt2
B3gat3
B430306N03Rik
B4galnt1
B4galt5
BC005537
Baat
Bace1
Bach1
Bag3
Bag4
Baiap2l1
Bambi
Banp
Bap1
Basp1
Baz1b
Baz2b
Bbox1
Bbx
Bcar1
Bcas3
Bcat2
Bckdha
Bcl2l11
Bcl2l13
Bcl7a
Bcl7c
Bclaf1
Bclaf3
Bco2
Bcr
Bdh2
Bend7
Bet1
Bfar
Bgn
Bhlhb9
Bhlhe40
Bhlhe41
Bhmt
Bhmt2
Bicral
Bin1
Birc2
Blm
Blmh
Bloc1s2
Blvra
Blzf1
Bmf
Bmp5
Bmpr2
Bms1
Bmt2
Bnip2
Bnip3
Bnip3l
Bod1l
Bok
Bptf
Brap
Brca2
Brd8
Brd9
Brf1
Bri3bp
Brix1
Brpf3
Bsdc1
Btbd10
Btbd2
Btbd7
Btc
Btd
Btrc
C1qbp
C1qc
C1rl
C2cd2l
Cabcoco1
Cabin1
Cables2
Calcoco1
Calcrl
Cald1
Calu
Camk1d
Camk2b
Camk2d
Camk2g
Camk2n1
Camk2n2
Camkk2
Camta1
Canx
Capn1
Capn15
Capn2
Caprin1
Car1
Card6
Carhsp1
Cars
Cask
Casp2
Casp6
Casp7
Casp8ap2
Castor2
Catsper2
Cav1
Cav2
Cavin1
Cbfb
Cblb
Cblc
Cbs
Cbx4
Cbx7
Ccar1
Ccdc117
Ccdc134
Ccdc137
Ccdc15
Ccdc17
Ccdc25
Ccdc28a
Ccdc32
Ccdc47
Ccdc50
Ccdc58
Ccdc66
Ccdc86
Ccl25
Ccl6
Ccn1
Ccnd1
Ccndbp1
Ccne2
Ccng2
Ccnh
Ccnj
Cct3
Cct5
Cct7
Cd164
Cd2ap
Cd53
Cd55
Cd9
Cd93
Cda
Cdc23
Cdc25a
Cdc34
Cdc42bpb
Cdc42ep1
Cdc42ep3
Cdc42ep4
Cdc42se1
Cdc5l
Cdca7
Cdcp1
Cdh1
Cdh2
Cdh5
Cdin1
Cdk1
Cdk10
Cdk18
Cdk19
Cdk2
Cdk20
Cdk6
Cdk8
Cdkal1
Cdkn1a
Cdpf1
Cdv3
Cdyl2
Ceacam1
Cebpa
Cebpb
Cebpg
Cebpz
Cecr2
Celf2
Celsr1
Cemip2
Cenpa
Cenpl
Cenpv
Cep120
Cep290
Cep350
Cep97
Cers6
Cert1
Ces1d
Ces2c
Cfb
Cfh
Cflar
Cgn
Cgnl1
Cgrrf1
Chchd2l
Chd1l
Chd7
Chdh
Chfr
Chic1
Chic2
Chka
Chkb
Chmp1a
Chmp6
Chmp7
Chn2
Chordc1
Chp1
Chrac1
Chrna2
Chrna4
Chst13
Chsy3
Chuk
Ciao1
Ciao2a
Ciapin1
Ciart
Cib3
Cidec
Cilk1
Cir1
Cirbp
Cited2
Clcn2
Clcn3
Clcn6
Clcn7
Cldn1
Cldn2
Cldn3
Clec12a
Clec1b
Clec2h
Clec4f
Clec4g
Clic4
Clic5
Clint1
Clk4
Clmn
Clock
Clp1
Clpb
Clpp
Clpx
Clstn3
Cltb
Cltc
Clybl
Cmah
Cmbl
Cmpk1
Cmpk2
Cmtm8
Cmtr1
Cmtr2
Cnksr3
Cnmd
Cnnm3
Cnnm4
Cnot6l
Cnot7
Cnot9
Cnp
Cnpy4
Cobl
Cobll1
Cog1
Cog7
Col14a1
Col15a1
Col18a1
Col27a1
Col4a2
Col5a3
Colec10
Colec12
Colgalt2
Commd1
Commd6
Commd7
Copb1
Copg2
Cops2
Cops5
Cops6
Cops7b
Coq10b
Coq3
Coq8a
Coro1b
Coro1c
Cox10
Cox7a2l
Cpeb1
Cpeb2
Cpeb4
Cplane1
Cpm
Cpne2
Cpne8
Cpox
Cps1
Cpsf1
Cpsf4l
Cpsf6
Cpsf7
Cpt1a
Cradd
Cramp1
Crat
Crcp
Crebbp
Crebl2
Creg1
Creld1
Creld2
Crem
Crim1
Crip2
Crkl
Crot
Crp
Crtap
Crtc3
Cry1
Cry2
Crybg1
Crybg3
Cryl1
Cs
Csad
Csf1r
Csk
Csnk1a1
Csnk1g1
Csnk1g2
Csnk1g3
Csnk2a2
Csnk2b
Csrnp1
Csrp1
Ctbs
Ctdp1
Ctdsp2
Ctdspl2
Cth
Ctif
Ctnnd1
Ctns
Ctps2
Ctsd
Ctsl
Ctss
Ctsz
Cttn
Cul2
Cul3
Cul4a
Cux1
Cwc15
Cwc22
Cwc27
Cxadr
Cxcl13
Cxcl16
Cxxc5
Cyb561
Cyb561d1
Cyb5b
Cyb5r3
Cyc1
Cycs
Cyfip1
Cyp20a1
Cyp26a1
Cyp2a4
Cyp2a5
Cyp2b10
Cyp2c39
Cyp2c70
Cyp2d9
Cyp2e1
Cyp2u1
Cyp39a1
Cyp3a13
Cyp4f15
Cyp7a1
Cyp8b1
Cyria
Cyth1
Cyth2
D5Ertd579e
D630039A03Rik
Daam1
Dact1
Daglb
Dapk1
Dapk2
Dars
Dazap1
Dazap2
Dbp
Dbt
Dcaf6
Dcaf7
Dcdc2a
Dclre1a
Dclre1c
Dcn
Dcp1a
Dctn2
Dctn4
Dctn5
Dctn6
Dctpp1
Dcun1d3
Dcun1d4
Ddah1
Ddb1
Ddc
Ddhd1
Ddhd2
Ddi2
Ddit3
Ddit4
Ddo
Ddr2
Ddx17
Ddx20
Ddx21
Ddx24
Ddx28
Ddx31
Ddx3x
Ddx46
Ddx50
Ddx52
Ddx54
Ddx56
Ddx58
Ddx60
Decr2
Dedd2
Def8
Denn2b
Dennd10
Dennd1a
Dennd1b
Dennd4c
Dennd5b
Dennd6a
Deptor
Derl1
Desi2
Dexi
Dgat1
Dgat2
Dgkd
Dguok
Dhfr
Dhrs3
Dhrs7
Dhx35
Dhx40
Dhx58
Dhx9
Diaph2
Dio1
Dip2c
Dis3
Dis3l
Dis3l2
Dixdc1
Dlc1
Dlg1
Dmac2
Dmac2l
Dnaaf9
Dnaja1
Dnajb1
Dnajb11
Dnajb12
Dnajb14
Dnajb2
Dnajb4
Dnajb6
Dnajb9
Dnajc1
Dnajc12
Dnajc13
Dnajc19
Dnajc2
Dnajc3
Dnajc5
Dnajc9
Dnase1l3
Dnase2a
Dnm1l
Dnm2
Dnmt3a
Dnmt3b
Dnttip1
Dock1
Dock4
Dock8
Dohh
Dop1a
Dop1b
Dot1l
Dpp3
Dpp9
Dpy19l1
Dpy19l3
Drg1
Dsc2
Dse
Dsg1c
Dsp
Dst
Dstyk
Dtd1
Dtnb
Dtnbp1
Dtx3l
Dtx4
Dtymk
Dusp12
Dusp16
Dusp19
Dusp22
Dym
Dync1h1
Dynll1
Dynlt3
Dyrk1a
E2f1
E2f2
E2f3
E2f6
Ears2
Ebpl
Ece1
Echdc1
Echs1
Eci2
Edem1
Eed
Eef1akmt2
Eef1aknmt
Eef1g
Eef2k
Eepd1
Efhd2
Efna1
Efnb1
Eftud2
Egln1
Egln3
Ehd1
Ehd3
Ehd4
Ehhadh
Ei24
Eid2b
Eif1
Eif2ak1
Eif2ak2
Eif2b3
Eif2d
Eif3a
Eif3b
Eif3f
Eif3m
Eif4a2
Eif4b
Eif4e3
Eif4ebp1
Eif4ebp3
Eif5b
Eipr1
Elavl1
Elf2
Elk3
Elmo3
Elovl1
Elovl2
Elovl3
Elovl5
Elovl6
Eml5
Eng
Enpp1
Enpp2
Enpp3
Enpp4
Enpp5
Enpp6
Entpd8
Eny2
Ep300
Epas1
Epb41l4b
Epc2
Epha1
Epha2
Ephb4
Epm2a
Epop
Eps8l2
Eral1
Erap1
Erbb3
Erbb4
Erbin
Erc1
Erc2
Ercc3
Erf
Erg28
Ero1a
Ero1b
Erp29
Erp44
Errfi1
Esco1
Esr1
Esrp2
Esrra
Esrrg
Etf1
Etfb
Etfdh
Ethe1
Etnk2
Ets2
Etv3
Eva1a
Evi5
Evi5l
Exd1
Exoc1
Exoc4
Exoc8
Exosc10
Exosc2
Exosc5
Ext1
Ext2
Ezr
F10
F11
F5
F7
Fabp5
Fadd
Fads1
Fads2
Fads6
Fahd1
Fam102a
Fam110a
Fam122a
Fam126a
Fam13b
Fam168a
Fam168b
Fam172a
Fam174b
Fam20a
Fam20b
Fam222a
Fam228b
Fam47e
Fam76a
Fam83f
Fam83h
Fam89a
Fam91a1
Fam98a
Fancf
Fancg
Fancl
Farp1
Fas
Fasn
Fastk
Fbln5
Fbp1
Fbrs
Fbrsl1
Fbxl12
Fbxl17
Fbxl20
Fbxo11
Fbxo21
Fbxo31
Fbxo32
Fbxo4
Fbxo6
Fbxo8
Fbxo9
Fbxw2
Fbxw5
Fdx1
Fermt2
Fez2
Fga
Fgb
Fgd4
Fgd6
Fgf1
Fgfr1
Fgfr2
Fgfrl1
Fgg
Fgl1
Fhip2a
Fibp
Fig4
Fip1l1
Fitm2
Fkbp11
Fkbp14
Fkbp15
Fkbp1a
Fkbp5
Fktn
Flcn
Fli1
Flnb
Flot1
Flot2
Flt3l
Fmo1
Fmo2
Fmo5
Fn3k
Fnbp1
Fnbp4
Fndc4
Fnip1
Fnip2
Foxa3
Foxj3
Foxk1
Foxk2
Foxo3
Foxo4
Foxp1
Foxred1
Fpgs
Frs2
Fscn1
Ftcd
Fto
Fubp1
Fuz
Fxr1
Fyb2
Fyttd1
Fzd6
Fzd8
Fzr1
G0s2
G3bp2
G6pc
G6pdx
Gab1
Gabarapl1
Gabbr2
Gabpa
Gale
Galns
Galnt11
Galt
Gan
Gar1
Gart
Gas2l3
Gas6
Gas7
Gask1a
Gata4
Gatad2a
Gatad2b
Gatc
Gatd1
Gatm
Gbe1
Gbf1
Gc
Gcat
Gcc2
Gch1
Gck
Gckr
Gclc
Gclm
Gcn1
Gcnt2
Gda
Gde1
Gemin2
Gemin6
Get4
Gfer
Gfm1
Gfm2
Gfod1
Gfod2
Gfpt1
Gfus
Gga2
Ggct
Ggt6
Gimap9
Ginm1
Gins4
Gipc1
Gjb2
Gk
Gkap1
Gla
Glb1
Glcci1
Gldc
Gle1
Glo1
Glrx
Glt1d1
Glt28d2
Gltpd2
Glyctk
Glyr1
Gm11437
Gm14296
Gm43302
Gm49387
Gm49388
Gm4952
Gmeb1
Gmeb2
Gmip
Gmppb
Gna11
Gna12
Gna13
Gnaq
Gnat1
Gnb2
Gne
Gnl3
Gnpda1
Gnpda2
Gnpnat1
Gns
Golga4
Golga5
Golga7
Golgb1
Golt1b
Got2
Gpam
Gpat4
Gpc1
Gpcpd1
Gpd1
Gpd1l
Gpd2
Gphn
Gpi1
Gpihbp1
Gpld1
Gpr107
Gpr108
Gpr137
Gpr146
Gpr39
Gprc5c
Gprin3
Gps2
Gpt2
Gramd3
Grb14
Grb7
Grcc10
Grhpr
Grina
Grk5
Grsf1
Gsap
Gse1
Gsk3a
Gsk3b
Gspt1
Gss
Gsta1
Gsta3
Gstm4
Gstm7
Gstp1
Gstt2
Gtf2a2
Gtf2b
Gtf2h1
Gtf2h4
Gtf3c1
Gtf3c2
Gtpbp2
Gtpbp4
Gucy1a1
Guf1
Gys2
H1f0
H1f2
H2ax
H3c14
H3c15
H4c8
H4c9
Haao
Hacd3
Hacl1
Hadh
Hal
Hamp
Hao1
Hapln4
Hars
Hars2
Hat1
Haus2
Haus4
Hax1
Hbp1
Hbs1l
Hcfc1
Hdac1
Hdac3
Hdac6
Heatr3
Hectd3
Hells
Helz
Helz2
Herc3
Herpud1
Hes1
Hes6
Hexa
Hexim1
Hfe
Hgd
Hgsnat
Higd1a
Hint3
Hipk3
Hjurp
Hjv
Hlf
Hltf
Hmbox1
Hmbs
Hmg20a
Hmg20b
Hmgb1
Hmgb3
Hmgcr
Hmgcs1
Hmgcs2
Hmgn2
Hmgxb3
Hmgxb4
Hmox2
Hnf4a
Hnmt
Hnrnpa0
Hnrnpa1
Hnrnpa3
Hnrnpab
Hnrnpc
Hnrnpk
Hnrnpl
Hnrnpll
Hoga1
Homer1
Homer2
Hook2
Hp
Hp1bp3
Hpgd
Hps1
Hps4
Hpx
Hras
Hs1bp3
Hs2st1
Hs3st3b1
Hs6st1
Hsd17b2
Hsd3b5
Hsd3b7
Hsp90aa1
Hsp90ab1
Hspa14
Hspa1b
Hspa2
Hspa4
Hspa4l
Hspa5
Hspa8
Hspb1
Hspb6
Hspb8
Hspe1
Hsph1
Htatip2
Hus1
Huwe1
Hyal1
Hyou1
Ice1
Icmt
Id1
Id2
Id4
Idh1
Idh3a
Idh3g
Idua
Ier3ip1
Ifi203
Ifi47
Ifih1
Ifit2
Ifitm1
Ifnar1
Ifngr1
Ifngr2
Ift140
Ift46
Ift80
Igf1r
Igfals
Igfbp1
Igfbp4
Igfbp5
Igfbp7
Igsf11
Igtp
Iigp1
Ik
Il11ra1
Il13ra1
Il15ra
Il18
Il1r1
Il1rn
Il2rg
Il4ra
Il6ra
Il6st
Ilf2
Ilrun
Imp3
Impact
Impg2
Inca1
Inf2
Ing4
Inhba
Inhbc
Inhbe
Inmt
Ino80
Ino80d
Inpp5e
Inpp5k
Insc
Insig2
Insr
Ints10
Ints12
Ints3
Ints8
Invs
Ip6k1
Ip6k2
Ipmk
Ipo11
Ipo5
Ipo7
Ipo9
Irak1bp1
Irak4
Ireb2
Irf2bp2
Irf7
Irf9
Irgm1
Irs1
Irs2
Isca1
Isg20l2
Isy1
Isyna1
Itch
Itga1
Itga3
Itgb5
Itih1
Itih2
Itih3
Itih4
Itm2c
Itpa
Itpk1
Itpkb
Itpr1
Itprid2
Itpripl2
Itsn1
Itsn2
Ivns1abp
Jade1
Jam2
Jarid2
Jkamp
Jmjd1c
Jmjd6
Jmjd8
Josd2
Jph1
Jpt2
Junb
Kank2
Kat14
Kat2b
Katna1
Katnip
Kbtbd3
Kcnk5
Kctd21
Kdm2a
Kdm3a
Kdm3b
Kdm4a
Kdm5a
Kdm6a
Kdm6b
Kdr
Kdsr
Keap1
Khdc4
Khdrbs1
Khk
Khnyn
Khsrp
Kif13b
Kif1b
Kif3a
Kifap3
Kifc3
Kin
Kitl
Klb
Klc4
Klf1
Klf10
Klf13
Klf3
Klhdc3
Klhdc7a
Klhdc8a
Klhl2
Klhl21
Klhl22
Klhl24
Klhl26
Klhl7
Kmo
Kmt2c
Kmt5b
Kmt5c
Kpna4
Kpna6
Kpnb1
Kras
Krcc1
Kremen1
Kti12
Kyat3
Kynu
Lactb2
Lancl1
Lap3
Laptm5
Large1
Larp1
Lars
Lars2
Lasp1
Lats2
Lbp
Lclat1
Lcmt2
Lcn2
Lcor
Ldb2
Ldha
Ldlr
Leap2
Lemd2
Leng8
Leo1
Lepr
Leprot
Leprotl1
Lgals8
Lgals9
Lgalsl
Lgr5
Lhpp
Lig1
Lig3
Lims2
Lin52
Lin7c
Lipc
Lipe
Lipg
Llgl2
Lmbr1l
Lmf2
Lmo2
Lmo7
Lnx2
Lonp2
Lonrf1
Lonrf3
Lpar6
Lpin1
Lpin2
Lpin3
Lpl
Lpp
Lrat
Lrch3
Lrch4
Lrfn3
Lrg1
Lrig2
Lrit1
Lrp1
Lrp10
Lrp4
Lrp5
Lrp6
Lrpap1
Lrpprc
Lrrc28
Lrrc3
Lrrc40
Lrrc41
Lrrc42
Lrrc58
Lrrc59
Lrrfip2
Lsm14b
Lsr
Ltbr
Ltn1
Ly6g2
Ly75
Ly86
Ly96
Lyplal1
Lysmd1
Lyst
Lztfl1
Lztr1
Maco1
Mad2l2
Maea
Maf1
Mafb
Mafk
Maged1
Magi1
Magix
Mak16
Mal2
Malt1
Maml3
Man2c1
Manba
Manea
Manf
Maob
Map1s
Map2k3
Map2k4
Map2k6
Map3k1
Map3k10
Map3k13
Map3k2
Map3k20
Map3k21
Map3k5
Map4k4
Map4k5
Map7
Mapk14
Mapk15
Mapk1ip1
Mapk6
Mapk9
Mapkap1
Mapkapk2
Mapkapk5
Marcks
Marcksl1
Mark2
Mark3
Marveld1
Marveld2
Mat1a
Mavs
Max
Mbd3
Mbd5
Mbd6
Mbl1
Mblac1
Mblac2
Mbnl2
Mboat7
Mbtps1
Mbtps2
Mcc
Mcfd2
Mcm10
Mcu
Mdc1
Mecp2
Med12
Med13l
Med14
Med15
Med16
Med17
Med21
Med22
Med23
Med24
Med25
Med30
Med8
Mef2a
Meiob
Mepce
Mertk
Mest
Metap1
Mettl27
Mettl3
Mettl4
Mettl6
Mff
Mfn1
Mfn2
Mfsd1
Mfsd2a
Mfsd5
Mgat2
Mgll
Mgrn1
Mgst3
Mia2
Mia3
Mical2
Micu1
Mid1ip1
Midn
Mif
Mif4gd
Miip
Mink1
Minpp1
Mis12
Mitf
Mkks
Mknk1
Mknk2
Mkrn2
Mlkl
Mllt10
Mlxipl
Mlycd
Mmd
Mmp15
Mmp19
Mms22l
Mn1
Mob1b
Mocos
Mon1a
Mon1b
Morc4
Morf4l1
Mosmo
Mospd2
Mov10
Mpp4
Mpp7
Mprip
Mpst
Mpzl1
Mr1
Mrap
Mrc1
Mreg
Mrfap1
Mrnip
Mrpl16
Mrpl2
Mrpl35
Mrpl36
Mrpl39
Mrpl41
Mrpl44
Mrpl47
Mrpl48
Mrpl51
Mrps36
Mrps5
Mrs2
Mrtfb
Msh6
Msi2
Msl2
Msrb2
Msrb3
Mst1
Mt1
Mt2
Mta1
Mta3
Mtfr1
Mthfd1
Mthfr
Mthfsd
Mtmr1
Mtmr14
Mtmr3
Mtmr4
Mtmr6
Mtor
Mtrr
Mtss1
Mttp
Mtx2
Mtx3
Mul1
Mup1
Mup10
Mup11
Mup13
Mup14
Mup18
Mup2
Mup20
Mup3
Mup4
Mup5
Mup7
Mustn1
Mvk
Mvp
Mxd1
Mydgf
Myh10
Myo18a
Myo1b
Myo9b
Myorg
N4bp2l1
N6amt1
Naa35
Naaa
Naaladl2
Nab1
Nab2
Nabp1
Nadk
Nadsyn1
Naf1
Naga
Nags
Naif1
Naip2
Nampt
Nanp
Nap1l1
Narf
Nat10
Nat8
Nat8f5
Nat9
Nav2
Nbeal2
Nbr1
Ncam2
Ncapd3
Ncaph2
Ncbp2
Ncdn
Ncl
Ncoa1
Ncoa2
Ncoa3
Ncoa4
Ncoa5
Ncoa6
Ncor1
Ndel1
Ndfip2
Ndor1
Ndrg1
Ndst1
Ndufa11
Ndufa12
Ndufa5
Ndufaf4
Ndufb3
Ndufs1
Ndufs3
Ndufs6
Ndufv3
Neb
Necap1
Nectin1
Nedd1
Nedd4l
Nek1
Nek4
Nek7
Nelfb
Nemp1
Net1
Nf1
Nfatc3
Nfe2l2
Nfic
Nfil3
Nfix
Nfkb1
Nfkb2
Nfkbia
Ngef
Ngf
Ngfr
Nhej1
Nhlrc2
Nhsl1
Nhsl2
Nicn1
Nid1
Nid2
Nim1k
Nip7
Nipa2
Nktr
Nlrc5
Nlrx1
Nme7
Nmnat3
Nmrk1
Nnmt
Nob1
Noct
Nol9
Nomo1
Nop16
Nop2
Nop53
Nop56
Nostrin
Notch2
Notum
Nox4
Npat
Npc1
Npepl1
Nploc4
Npm3
Npr2
Npr3
Nptn
Nqo1
Nqo2
Nr0b2
Nr1d1
Nr1d2
Nr1h2
Nr1h3
Nr1i2
Nr2c2
Nr2c2ap
Nr2f2
Nr2f6
Nr3c1
Nr3c2
Nr5a2
Nrbp1
Nrbp2
Nrd1
Nrep
Nrg4
Nrip1
Nrn1
Nsdhl
Nsfl1c
Nsmaf
Nsmce1
Nsmce2
Nsmce4a
Nsun2
Nsun3
Nsun4
Nsun6
Nt5c
Nt5c2
Nt5dc1
Nt5e
Nt5m
Nuak2
Nub1
Nubp1
Nubp2
Nucks1
Nudcd2
Nudcd3
Nudt1
Nudt13
Nudt16
Nudt5
Nudt7
Nudt8
Nup210
Nup214
Nup35
Nup37
Nup50
Nupl2
Nus1
Nxf1
Oaf
Oasl1
Oat
Ocln
Odad3
Odf2
Odf3b
Ofd1
Ogdh
Ogfr
Ogt
Oit3
Olfr1033
Omd
Opa1
Optn
Orm1
Orm2
Orm3
Ormdl3
Osbpl2
Osbpl3
Osbpl5
Osbpl9
Osgin1
Osmr
Otud5
Otud6b
Oxnad1
Oxr1
Oxsm
P2rx4
P2ry1
P2ry13
P2ry2
P3h1
P4ha1
Pabpc1
Pabpc4
Pafah1b1
Pafah1b2
Pafah2
Pah
Paip2b
Pak1ip1
Palld
Palmd
Pals2
Pan2
Pan3
Pank1
Paox
Papss1
Paqr3
Paqr9
Pard3
Pard3b
Park7
Parl
Parn
Parp1
Parp10
Parp12
Parp14
Parp16
Parp4
Parp6
Paxx
Pbx3
Pcbp2
Pcbp4
Pcdh1
Pcgf3
Pck1
Pcp4l1
Pcsk4
Pcsk9
Pcx
Pcyt1a
Pdap1
Pdcd10
Pdcd11
Pdcd2l
Pdcd5
Pdcd6
Pdcl3
Pde12
Pde3b
Pde4d
Pde9a
Pdgfc
Pdgfrb
Pdhb
Pdhx
Pdia3
Pdia4
Pdia6
Pdk1
Pds5a
Pdxk
Pdzk1ip1
Pdzrn3
Pea15a
Pear1
Pef1
Pepd
Per1
Per2
Per3
Pex11a
Pex14
Pex16
Pex19
Pex3
Pex6
Pfkfb1
Pfkfb3
Pfkl
Pgap1
Pgd
Pgghg
Pgk1
Pgm1
Pgrmc2
Phb2
Phf10
Phf12
Phf20
Phf20l1
Phf21a
Phf23
Phf6
Phka2
Phkg2
Phlpp1
Phtf2
Phyh
Pi4k2a
Pi4k2b
Pid1
Piezo2
Piga
Pigh
Pign
Pigr
Pigv
Pigx
Pik3c2a
Pik3c3
Pik3cb
Pik3r1
Pik3r4
Pim1
Pim3
Pink1
Pip4k2a
Pip4k2b
Pip4k2c
Pir
Pitpnc1
Pitpnm2
Pja1
Pkd2
Pkhd1
Pklr
Pla2g12a
Pla2g12b
Pla2g7
Plcb1
Plce1
Plcg1
Pld1
Pld2
Plekha3
Plekha5
Plekha6
Plekha8
Plekhg3
Plekhg6
Plekhm2
Plin2
Plin3
Plin4
Plin5
Plk5
Pllp
Plod1
Plpp3
Plxna1
Plxna2
Pml
Pmm2
Pmpca
Pmpcb
Pms2
Pmvk
Pnkd
Pnkp
Pnldc1
Pnp
Pnpla2
Pnpla6
Pnpla7
Pnrc1
Pnrc2
Poc5
Poldip2
Pole3
Polg
Polk
Polr1a
Polr1b
Polr1h
Polr2b
Polr2j
Polr3e
Polr3g
Polr3k
Pomp
Pomt1
Pomt2
Pop4
Por
Pou2f1
Ppa1
Ppara
Ppard
Pparg
Ppargc1a
Ppargc1b
Ppat
Ppcdc
Ppdpf
Ppfia1
Ppfibp1
Ppfibp2
Ppid
Ppif
Ppil2
Ppip5k1
Ppl
Ppm1k
Ppm1l
Ppm1m
Ppp1cc
Ppp1r12a
Ppp1r12b
Ppp1r13b
Ppp1r14b
Ppp1r15b
Ppp1r1b
Ppp1r3b
Ppp1r3c
Ppp1r7
Ppp1r9a
Ppp2cb
Ppp2r1a
Ppp2r5a
Ppp2r5b
Ppp2r5e
Ppp3ca
Ppp3cb
Ppp3r1
Ppp4r1
Pprc1
Pptc7
Pramel12
Prdm10
Prdx5
Prdx6
Preb
Prelid1
Prelid2
Prelp
Prep
Prex2
Prg4
Prim1
Prkaa2
Prkaca
Prkar1a
Prkar2a
Prkca
Prkcd
Prkcz
Prkd3
Prkn
Prkrip1
Prmt1
Prmt3
Prmt5
Prmt6
Prnp
Prodh
Proser2
Prox1
Prpf18
Prpf19
Prpf8
Prpsap1
Prpsap2
Prr12
Prr13
Prr14
Prr5
Prrc1
Prrc2b
Prss53
Psen2
Pskh1
Psma4
Psmb10
Psmb9
Psmd1
Psmd11
Psmd13
Psmd2
Psmd3
Psmd4
Psmd6
Psmd7
Psme1
Psmf1
Psmg1
Psph
Ptbp1
Ptbp2
Ptdss1
Ptdss2
Pter
Ptges2
Ptges3
Ptk6
Ptma
Ptp4a1
Ptpa
Ptpn11
Ptpn3
Ptpn4
Ptpn6
Ptpn9
Ptprb
Ptprd
Ptpre
Ptprf
Ptprj
Ptprk
Pum1
Pum2
Pura
Purb
Pus3
Pus7
Pvr
Pwp2
Pxdn
Pxk
Pxmp4
Pxn
Pycr2
Pyroxd1
Pyroxd2
Pzp
Qars
Qki
Qrsl1
Qser1
Qtrt1
Qtrt2
R3hcc1
Rab11b
Rab17
Rab21
Rab24
Rab2a
Rab32
Rab3d
Rab3gap1
Rab43
Rab4b
Rab5b
Rab8b
Rabgap1
Rabl3
Rad21
Rad23a
Rad50
Rad54l2
Raf1
Rai14
Ralb
Ralgapa2
Ralgps1
Ranbp10
Ranbp2
Ranbp9
Rap2a
Rapgef1
Rapgef5
Rapgef6
Raph1
Rars2
Rasal2
Rasgrp3
Rassf3
Rassf8
Rb1cc1
Rbbp6
Rbck1
Rbks
Rbm12b2
Rbm14
Rbm22
Rbm25
Rbm26
Rbm28
Rbm3
Rbm33
Rbm4b
Rbm7
Rbm8a
Rbms1
Rbms3
Rbmx2
Rbp1
Rbp4
Rbpms
Rc3h2
Rcan1
Rcan2
Rcbtb1
Rcc2
Rcl1
Rcor1
Rcor3
Rdh11
Rdh14
Rdh9
Recql5
Reep4
Reep5
Reln
Repin1
Reps1
Resf1
Retreg1
Rexo1
Rfc4
Rfc5
Rfesd
Rffl
Rft1
Rfx4
Rfxank
Rgl1
Rgl3
Rgp1
Rgs16
Rgs2
Rhbdd1
Rhbdd2
Rhobtb1
Rhog
Rhoj
Rhoq
Rhou
Rictor
Rin2
Rin3
Rint1
Riok2
Ripk2
Ripk4
Ripor1
Rit1
Rmc1
Rmnd5b
Rnaseh2b
Rnd1
Rnd2
Rnf10
Rnf111
Rnf115
Rnf121
Rnf123
Rnf125
Rnf138
Rnf14
Rnf141
Rnf144a
Rnf145
Rnf146
Rnf152
Rnf166
Rnf167
Rnf168
Rnf169
Rnf186
Rnf187
Rnf19b
Rnf213
Rnf214
Rnf216
Rnf31
Rnf40
Rnf41
Rnf5
Rnf8
Rngtt
Rnpc3
Rock2
Ror1
Rora
Rorc
Rpa2
Rpl11
Rpl6
Rpl8
Rpn1
Rpp21
Rpp38
Rps12
Rps23rg1
Rps6ka1
Rps6ka3
Rps6kc1
Rpusd4
Rraga
Rras
Rras2
Rreb1
Rrm2
Rrn3
Rrs1
Rsad1
Rsad2
Rsl24d1
Rtca
Rtn4rl1
Rtp3
Rusc2
Ruvbl2
Rwdd2b
Rwdd3
Rwdd4a
Rxra
Rxrb
Ryk
S1pr1
S1pr5
Saa2
Saa4
Sac3d1
Sae1
Samd9l
Samhd1
Sar1a
Sar1b
Saraf
Sardh
Sars2
Sash1
Sat2
Sbf1
Sbf2
Sbk1
Scamp1
Scamp2
Scamp5
Scap
Scaper
Scarb1
Scd1
Scd2
Sclt1
Scmh1
Scnn1a
Sco2
Scp2
Scrn3
Scyl1
Scyl3
Sdc1
Sdc4
Sdf2l1
Sdhaf1
Sdr42e1
Sds
Sec11a
Sec13
Sec22a
Sec24a
Secisbp2l
Sel1l
Selenbp1
Selenoi
Selenop
Sema6a
Senp1
Senp6
Sephs1
Serbp1
Serf2
Serinc5
Serpina10
Serpina1b
Serpina1c
Serpina1e
Serpina3m
Serpina3n
Serpina6
Serpinb1a
Serpinb6b
Serpinb9
Serpine2
Serpinf2
Serping1
Sertad2
Sesn3
Setd4
Setd5
Setd6
Sf3b1
Sfmbt1
Sfswap
Sft2d1
Sfxn1
Sgk2
Sgms1
Sgms2
Sgpl1
Sgtb
Sh2b1
Sh2b3
Sh2d3c
Sh3bgrl2
Sh3bp2
Sh3d19
Sh3glb1
Sh3pxd2a
Shank2
Shfl
Shld1
Shld2
Shpk
Siae
Sipa1l1
Sirt1
Sirt3
Sirt5
Six5
Ski
Skil
Slc10a2
Slc11a2
Slc12a4
Slc12a6
Slc13a2
Slc13a3
Slc15a3
Slc16a1
Slc16a12
Slc16a5
Slc16a6
Slc17a1
Slc17a3
Slc17a4
Slc17a8
Slc17a9
Slc19a1
Slc19a2
Slc1a2
Slc1a4
Slc20a1
Slc22a15
Slc22a23
Slc23a2
Slc25a10
Slc25a11
Slc25a12
Slc25a13
Slc25a15
Slc25a16
Slc25a21
Slc25a22
Slc25a24
Slc25a26
Slc25a28
Slc25a30
Slc25a32
Slc25a37
Slc25a38
Slc25a44
Slc25a46
Slc25a47
Slc26a11
Slc29a3
Slc2a2
Slc2a5
Slc2a9
Slc30a10
Slc30a9
Slc31a1
Slc31a2
Slc35b1
Slc35b2
Slc35b4
Slc35d1
Slc35f2
Slc35f5
Slc35g1
Slc36a1
Slc36a4
Slc37a4
Slc38a2
Slc38a3
Slc38a4
Slc38a7
Slc39a10
Slc39a14
Slc39a8
Slc3a1
Slc41a1
Slc41a2
Slc41a3
Slc43a1
Slc44a1
Slc44a3
Slc45a3
Slc45a4
Slc46a3
Slc49a4
Slc4a4
Slc50a1
Slc5a3
Slc66a1
Slc6a9
Slc7a2
Slc7a8
Slc8a1
Slc8b1
Slc9a3r2
Slc9a8
Slc9a9
Slco1a5
Slco1b2
Slco2a1
Slco2b1
Slfn9
Slu7
Smad3
Smad4
Smad7
Smad9
Smagp
Smarca2
Smarcal1
Smarcd1
Smc1a
Smc5
Smc6
Smg5
Smg7
Smim30
Smoc1
Smpd2
Smurf1
Snai2
Snap23
Snapc2
Snapin
Snrnp200
Snrpd2
Snrpd3
Sntb1
Sntb2
Sntg2
Snw1
Snx1
Snx10
Snx12
Snx17
Snx24
Snx30
Snx33
Snx5
Snx8
Snx9
Socs7
Sod1
Sod3
Sorbs1
Sorbs2
Sorbs3
Sord
Sort1
Sos2
Sox17
Sox6
Sox9
Sp1
Sp100
Sp2
Sparc
Spata13
Spata2l
Spc24
Spc25
Spcs2
Spcs3
Spg20
Spg21
Spg7
Sphk2
Spns2
Spon2
Spopl
Spp1
Sppl3
Spred2
Spring1
Spry1
Spsb3
Spsb4
Sptbn2
Spty2d1
Sqstm1
Sra1
Srbd1
Srcap
Srd5a1
Srd5a3
Srebf1
Srebf2
Srgap2
Srgap3
Sri
Srm
Srpk1
Srpr
Srrm2
Srsf10
Srsf4
Srxn1
Ssh2
Ssh3
Ssr1
Ssr2
St3gal1
St3gal3
St3gal5
St6gal1
Stab2
Stam
Stam2
Stambp
Stap2
Stard13
Stard4
Stard7
Stat1
Stat2
Stat3
Stat5a
Stat5b
Stat6
Stau2
Stbd1
Steap3
Steap4
Stip1
Stk11
Stk24
Stk25
Stk3
Stk4
Stom
Ston2
Stra6l
Stradb
Strn4
Stt3b
Stub1
Stx4a
Stx6
Stx7
Stx8
Stxbp2
Stxbp4
Stxbp6
Styx
Sult1a1
Sult1b1
Sult1c2
Sumo3
Sun1
Sun2
Suox
Supt3
Supv3l1
Susd1
Svil
Syde2
Sympk
Syne2
Syne3
Syt1
Syt11
Syt3
Szrd1
Szt2
Tab2
Tab3
Tacc2
Taco1
Tada3
Taf1
Taf12
Taf13
Taf1b
Taf1d
Taf4b
Taf5
Taf7
Taf8
Taf9
Tank
Taok2
Tap1
Tardbp
Tars
Tarsl2
Tat
Tatdn2
Tax1bp1
Tbc1d10a
Tbc1d15
Tbc1d16
Tbc1d17
Tbc1d19
Tbc1d20
Tbc1d23
Tbc1d25
Tbc1d2b
Tbc1d30
Tbc1d8
Tbc1d9b
Tbce
Tbcel
Tbl1xr1
Tbl2
Tbpl1
Tbrg1
Tbx3
Tcf25
Tcf3
Tcf4
Tcf7l2
Tcim
Tcof1
Tcp1
Tcp11l1
Tcp11l2
Tcta
Tdg
Tdo2
Tedc2
Tef
Tek
Tent2
Tent5a
Tent5c
Terf1
Tesk2
Tet2
Tet3
Tex2
Tex261
Tex264
Tfdp2
Tfip11
Tfpi
Tfpi2
Tfrc
Tgfbr1
Tgfbr2
Tgfbrap1
Thada
Thap12
Thnsl2
Thoc3
Thoc7
Thpo
Thra
Thrap3
Thrsp
Tiam1
Tie1
Tifa
Tigd2
Timm10
Timm17a
Timm8a1
Tjp1
Tjp2
Tjp3
Tk1
Tk2
Tkfc
Tkt
Tle1
Tln1
Tlnrd1
Tm2d1
Tm6sf1
Tmbim1
Tmc7
Tmco4
Tmed4
Tmed5
Tmed7
Tmem106a
Tmem106c
Tmem11
Tmem120b
Tmem125
Tmem140
Tmem143
Tmem150a
Tmem165
Tmem167
Tmem177
Tmem181a
Tmem184a
Tmem184b
Tmem184c
Tmem185a
Tmem185b
Tmem192
Tmem203
Tmem218
Tmem265
Tmem33
Tmem37
Tmem41b
Tmem50a
Tmem62
Tmem70
Tmem86a
Tmem86b
Tmem9
Tmem97
Tmie
Tmtc2
Tmtc4
Tmub2
Tmx1
Tnfaip2
Tnfaip8l1
Tnfrsf19
Tnfrsf1a
Tnfrsf1b
Tnks1bp1
Tnks2
Tnpo1
Tnpo3
Tnrc6a
Tnrc6b
Tns1
Tns2
Tob1
Tob2
Tollip
Tom1l2
Tomm20
Tomm40
Tomm70a
Top1
Top3b
Topbp1
Tor1a
Tor1aip1
Tor1b
Tor2a
Tox
Tox4
Tpm3
Tpm4
Tpr
Tprgl
Tprkb
Tpst2
Tra2a
Tra2b
Trabd
Traf3
Traf3ip2
Trafd1
Trak1
Trak2
Tram1
Tram2
Trappc1
Trappc10
Trappc11
Trappc2l
Trappc5
Trappc9
Trf
Triap1
Trib3
Trim11
Trim2
Trim24
Trim25
Trim26
Trim37
Trim39
Trim41
Trim8
Trip10
Trip6
Trmt5
Trmt6
Trnau1ap
Trp53i11
Trpm7
Trpt1
Trrap
Trub1
Tsc1
Tsc22d2
Tsc22d3
Tsen15
Tsen54
Tshz3
Tsnax
Tspan12
Tspan14
Tspan4
Tspan7
Tspan9
Ttc23
Ttc30b
Ttc7
Ttc7b
Ttc8
Ttf1
Ttl
Ttll4
Ttr
Tuba4a
Tubb2a
Tubb2b
Tubb4b
Tubb5
Tubb6
Tubgcp2
Tubgcp3
Tubgcp4
Tulp4
Tut4
Tut7
Twnk
Txlna
Txndc11
Txndc15
Txndc17
Txnip
Txnl4b
Txnrd3
Tyk2
Tymp
Tysnd1
Tyw1
U2af2
Uaca
Uba5
Ubac1
Ubald2
Ubap1
Ubap2
Ubap2l
Ube2b
Ube2e2
Ube2g2
Ube2l6
Ube2m
Ube2q1
Ube2u
Ube2z
Ube3b
Ube4b
Ubfd1
Ubl3
Ubn2
Ubqln1
Ubr2
Ubr5
Ubtd1
Ubtf
Ubxn2b
Ubxn4
Ubxn8
Uchl5
Uck1
Uck2
Uckl1
Ufsp1
Ufsp2
Ugcg
Ugp2
Ugt1a7c
Ugt3a1
Ugt3a2
Uhrf1bp1l
Uhrf2
Ulk1
Umps
Unc93a2
Ung
Unk
Unkl
Uox
Upf1
Upp2
Uqcrb
Uri1
Uros
Ushbp1
Uso1
Usp12
Usp16
Usp18
Usp19
Usp2
Usp21
Usp22
Usp30
Usp31
Usp46
Usp54
Uspl1
Uvrag
Uxs1
Vac14
Vamp1
Vamp2
Vamp8
Vangl1
Vapb
Vasn
Vav2
Vcl
Vdac2
Vezt
Vldlr
Vnn1
Vnn3
Vps13a
Vps13b
Vps13d
Vps26c
Vps33a
Vps35l
Vps37a
Vps37b
Vps39
Vps41
Vps45
Vps4b
Vrk1
Vsig4
Vti1a
Vwa5a
Vwce
Wars2
Washc1
Washc2
Washc3
Washc4
Washc5
Wasl
Wdfy3
Wdr12
Wdr26
Wdr36
Wdr41
Wdr43
Wdr44
Wdr45
Wdr48
Wdr5b
Wdr6
Wdr74
Wdr76
Wdr81
Wdr89
Wdr91
Wdtc1
Wee1
Wfdc2
Whamm
Wipf2
Wipi1
Wipi2
Wnk1
Wnt4
Wnt5b
Wrap73
Wrnip1
Wsb1
Wsb2
Wwc2
Wwox
Wwp1
Wwp2
Wwtr1
Xaf1
Xdh
Xk
Xkr8
Xkr9
Xlr3a
Xpnpep1
Xpnpep3
Xpo1
Xpo4
Xpo5
Xpo6
Xpot
Xpr1
Xrcc1
Xrn2
Xylb
Xylt2
Yap1
Yif1a
Yipf3
Yipf5
Ykt6
Yod1
Ypel2
Ypel5
Ythdc1
Ythdc2
Ythdf2
Ywhae
Ywhag
Ywhah
Zbtb10
Zbtb14
Zbtb16
Zbtb20
Zbtb21
Zbtb22
Zbtb40
Zbtb44
Zbtb7a
Zc3h12d
Zc3h13
Zc3h6
Zc3h7b
Zc3h8
Zc3hav1
Zcchc14
Zcchc24
Zcrb1
Zdhhc12
Zdhhc5
Zeb2
Zer1
Zfand3
Zfand6
Zfhx2
Zfhx4
Zfp101
Zfp106
Zfp111
Zfp120
Zfp131
Zfp148
Zfp157
Zfp207
Zfp213
Zfp263
Zfp276
Zfp277
Zfp280c
Zfp281
Zfp292
Zfp30
Zfp317
Zfp318
Zfp329
Zfp341
Zfp358
Zfp362
Zfp36l1
Zfp385b
Zfp386
Zfp39
Zfp397
Zfp408
Zfp414
Zfp458
Zfp507
Zfp511
Zfp513
Zfp523
Zfp551
Zfp598
Zfp606
Zfp652
Zfp655
Zfp687
Zfp708
Zfp72
Zfp759
Zfp777
Zfp799
Zfp81
Zfp830
Zfp870
Zfp874b
Zfp937
Zfp94
Zfp960
Zfp983
Zfpm1
Zfr
Zfyve1
Zfyve16
Zfyve26
Zfyve9
Zhx2
Zkscan14
Zkscan17
Zkscan8
Zmpste24
Zmym1
Zmym5
Zmym6
Zmynd8
Znhit2
Znrf1
Znrf2
Znrf3
Zranb2
Zrsr1
Zscan20
Zw10
Zwint
Zxdb
Zyg11b

